Learning in Games with Progressive Hiding

When learning to play an imperfect information game, it is often easier to first start with the basic mechanics of the game rules. For example, one can play several example rounds with private cards revealed to all players to better understand the basic actions and their effects. Building on this intuition, this paper introduces {\it progressive hiding}, an algorithm that balances learning the basic mechanics of an imperfect information game and satisfying the information constraints. Progressive hiding is inspired by methods from stochastic multistage optimization, such as scenario decomposition and progressive hedging. We prove that it enables the adaptation of counterfactual regret minimization to games where perfect recall is not satisfied. Numerical experiments illustrate that progressive hiding produces notable improvements in several settings.

==> anc/LICENSE.txt <==
# MIT License
# 
# Copyright (c) 2024 
# 
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
# 
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.


==> anc/MWU.py <==
from numba import jit
import numpy as np
import random
smoothing_factor = 10**(-10)
def generate_random_weights(size, seed=None,debug=None):
    # Set the random seed for reproducibility
    random.seed(seed)
    
    # Generate random weights
    weights = 1+np.array([random.random() for _ in range(size)]).astype(np.float64)
    weights = weights/ np.sum(weights)
    return weights

@jit(nopython=True)
def update_weights(weights, payoff_vector, learning_rate, num_choices):
    """
    Update the weights based on the observed payoff vector using Numba for fast execution.

    Args:
    weights (np.array): Current weights.
    payoff_vector (np.array): An array of payoffs for each choice.
    learning_rate (float): The rate of learning.
    num_choices (int): Number of choices.

    Returns:
    np.array: Updated weights.
    """
    # Update weights multiplicatively
    for i in range(num_choices):
        weights[i] *= np.exp(learning_rate * payoff_vector[i])
        weights[i] += smoothing_factor
    # Normalize to form a probability distribution
    total_weight = np.sum(weights)
    for i in range(num_choices):
        weights[i] /= total_weight  
    return weights

class NoRegretLearner:
    def __init__(self, num_choices,decision_set,seed, learning_rate=0.05):
        self.num_choices = num_choices
        self.decision_set = [d for d in decision_set]
        self.learning_rate = learning_rate # Use float64 for Numba
        self.weights = generate_random_weights(num_choices, seed=seed)
    def update(self, payoff_vector):
        """
        Update the internal state of the learner based on the observed payoff vector.
        
        Args:
        payoff_vector (np.array): An array of payoffs for each choice.
        """
        self.weights = update_weights(self.weights, payoff_vector, self.learning_rate, self.num_choices)
    
    def decide(self):
        """
        Decide on a probability distribution over the choices based on current weights.
        
        Returns:
        np.array: The current probability distribution over choices.
        """
        return self.weights
    
    def __str__(self):
        return f"Current probabilities: {self.decide()}"

# Usage
num_choices = 5  # Size of D
learner = NoRegretLearner(num_choices=num_choices,decision_set=range(num_choices    ),seed="123")
assert np.sum(learner.decide()) == 1
# Simulate some payoffs
payoffs = np.random.rand(num_choices)  # Random payoffs for demonstration
learner.update(payoffs)
#print(learner)


==> anc/README.md <==
# progressive-hidding

the code to obtain figure 1 is in figure1.py
 
## License

This project is licensed under the MIT License - see the [LICENSE](LICENSE.txt) file for details.

==> anc/figure1.py <==
from helpers import *
from information_maps import *
from matplotlib import pyplot as plt
import numpy as np
import seaborn as sns
from learn import learn
sns.set_palette('colorblind')

seed = "seed"
n_simu = 100
def get_information_maps(setting):
    if setting == "cheated":
        information_map = cheated_information_map
        implementable_map = true_information_map_for_cheated
        projector_map = projection_cheated
        return information_map, implementable_map, projector_map

    if setting == "classic":
        information_map = classic_information_map
        implementable_map = classic_information_map
        projector_map = projection_classic
        return information_map, implementable_map, projector_map

    if setting == "perfect_recall":
        information_map = perfect_recall_information_map
        implementable_map = true_information_map_for_perfect_recall
        projector_map = projection_perfect_recall
        return information_map, implementable_map, projector_map
    raise ValueError("Invalid setting")


def get_simulation_outcome(setting,prox_factor_function, n, m, n_steps,learning_rate,i):
    local_seed  = seed+str(i)
    information_map, implementable_map, projector_map = get_information_maps(setting)
    _,_,r_inf_list,_,_ = learn(n,m,prox_factor_function,local_seed,information_map,implementable_map,projector_map,verbose=True,n_steps = n_steps,learning_rate=learning_rate)    
    return r_inf_list

def get_plot_data( n, m,prox_factor_function, n_steps,learning_rate):
    data_perfect_recall = np.array([get_simulation_outcome("perfect_recall",prox_factor_function, n, m, n_steps,learning_rate,i) for i in range(n_simu)])
    data_classic = np.array([get_simulation_outcome("classic",prox_factor_function,  n, m, n_steps,learning_rate,i) for i in range(n_simu)])
    data_cheated = np.array([get_simulation_outcome("cheated",prox_factor_function,  n, m,n_steps,learning_rate,i) for i in range(n_simu)])

    np.save(f'data_perfect_recall_n{n}_m{m}.npy', data_perfect_recall)
    np.save(f'data_classic_n{n}_m{m}.npy', data_classic)
    np.save(f'data_cheated_n{n}_m{m}.npy', data_cheated)

    print("Data saved")
    return 0


    
prox_factor_function = lambda i: 0.5
learning_rate = 1.2
get_plot_data( 2,2,prox_factor_function, 200,learning_rate)

prox_factor_function = lambda i: 3.
learning_rate = 0.5
get_plot_data( 3,2,prox_factor_function, 200,learning_rate)

data_perfect_recall = np.load('data_perfect_recall_n2_m2.npy')
data_classic = np.load('data_classic_n2_m2.npy')
data_cheated = np.load('data_cheated_n2_m2.npy')


def plot_type1(name, color, label, subplot_position,nb_subplot):
    data = np.load(name)
    q10 = np.percentile(data, 10, axis=0)
    q90 = np.percentile(data, 90, axis=0)
    data_mean = np.mean(data, axis=0)
    
    plt.subplot(1, 4, subplot_position)  # 1 row, 3 columns, current subplot
    plt.plot(q10, color, label=label, alpha=0.5,linestyle='dashed')
    plt.plot(data_mean, color, label=label)
    plt.plot(q90, color,alpha=0.5,linestyle='dashed')
    plt.fill_between(range(len(q10)), q10, q90, color=color, alpha=0.1)
    plt.grid()
    if subplot_position == 1:
        plt.xlabel('step')
        plt.ylabel('average payoff')
        plt.title('(n=2 m=2)')
    if subplot_position == 3:
        plt.xlabel('step')
        plt.title('(n=3 m=2)')
        #plt.legend()





plt.figure(figsize=(20, 5))  # Set figure size, for example 20 inches wide and 5 inches tall
plot_type1('data_classic_n2_m2.npy', "blue", "classic", 1,4)
plot_type1('data_perfect_recall_n2_m2.npy', "red", "perfect recall", 1,4)
plot_type1('data_cheated_n2_m2.npy', "green", "cheated",1,4)



plot_type1('data_classic_n3_m2.npy', "blue", "classic", 3,4)
plot_type1('data_perfect_recall_n3_m2.npy', "red", "perfect recall", 3,4)
plot_type1('data_cheated_n3_m2.npy', "green", "cheated",3,4)



plt.subplot(1, 4, 2) 
data_perfect_recall = np.load('data_perfect_recall_n2_m2.npy')
data_classic = np.load('data_classic_n2_m2.npy')
data_cheated = np.load('data_cheated_n2_m2.npy')

# Extract outcomes
outcome_perfect_recall = [x[-1] for x in data_perfect_recall]
outcome_classic = [x[-1] for x in data_classic]
outcome_cheated = [x[-1] for x in data_cheated]

# Define bins
bins = np.linspace(min(min(outcome_perfect_recall), min(outcome_classic), min(outcome_cheated)), 
                   max(max(outcome_perfect_recall), max(outcome_classic), max(outcome_cheated)), 20)

# Plot histograms
plt.hist([outcome_classic,outcome_perfect_recall, outcome_cheated], bins, label=['baseline','perfect recall',  'cheated'], color=['blue','red',  'green'], edgecolor='black')

# Set labels
plt.grid()
plt.title('Payoff Histogram')
plt.xlabel('Outcome')
plt.ylabel('Payoff')


plt.subplot(1, 4, 4) 
data_perfect_recall = np.load('data_perfect_recall_n3_m2.npy')
data_classic = np.load('data_classic_n3_m2.npy')
data_cheated = np.load('data_cheated_n3_m2.npy')

# Extract outcomes
outcome_perfect_recall = [x[-1] for x in data_perfect_recall]
outcome_classic = [x[-1] for x in data_classic]
outcome_cheated = [x[-1] for x in data_cheated]

# Define bins
bins = np.linspace(min(min(outcome_perfect_recall), min(outcome_classic), min(outcome_cheated)), 
                   max(max(outcome_perfect_recall), max(outcome_classic), max(outcome_cheated)), 20)

# Plot histograms
plt.hist([outcome_classic,outcome_perfect_recall, outcome_cheated], bins, label=['baseline','perfect recall',  'cheated'], color=['blue','red',  'green'], edgecolor='black')

# Set labels
plt.grid()
plt.title('Payoff Histogram')
plt.xlabel('Outcome')
plt.ylabel('Payoff')
plt.legend()

plt.tight_layout()  # Adjusts subplot params so that subplots fit into the figure area
plt.show()







==> anc/helpers.py <==

from itertools import product
from MWU import NoRegretLearner
from collections import defaultdict
import numpy as np
smoothing_parameter = 10.**(-10)
def get_omega_set(n):
    for i in product(range(n),range(n)):
        yield i

def get_message_set(m):
    for i in range(m):
        yield i

def get_decision_set(n):
    for i in product(range(n),range(n)):
        yield i

def get_all_states(n,m):
    for i in product(get_omega_set(n),get_message_set(m),get_message_set(m),get_decision_set(n),get_decision_set(n)):
        yield i

def reward(h):
    omega = h[0]
    first_message = h[1]
    second_message = h[2]
    first_trade_request = h[3]
    second_trade_request = h[4]
    if omega[0] == first_trade_request[0] and omega[1] == first_trade_request[1]:
        if omega[0] == second_trade_request[1] and omega[1] == second_trade_request[0]:
            return 1.

    return 0.

def get_all_information_atoms(n,m,information_map):
    ret = set()
    for h in get_all_states(n,m):
        infosets =  information_map(h)
        for i,infoset in enumerate(infosets):
            if i in [0,1]:
                action_set = "message"
            elif i in [2,3]:
                action_set = "trade_request"
            ret.add((infoset,action_set))
    return ret

def initialize_noregret_learners(n,m,information_map,seed,learning_rate=0.1):
    ret = dict()
    all_information_atoms = get_all_information_atoms(n,m,information_map)
    for infoset,action_set in all_information_atoms:
        if action_set == "message":
            num_choices =m
            decision_set = range(m)
        if action_set == "trade_request":
            num_choices = n*n
            decision_set = get_decision_set(n)
        seed_atom = f"{seed}" + str(infoset)
        ret[infoset] = NoRegretLearner(num_choices,decision_set,seed_atom,learning_rate)
    return ret
    
def get_policy_dico(no_regret_learner_dico):
    ret = dict()
    for infoset,learner in no_regret_learner_dico.items():
        ret[infoset] = learner.decide()
    return ret

def eval_pushforward_probability(information_map,policy_dico,h):
    infosets = information_map(h)
    ret = 1.
    for i,infoset in enumerate(infosets):
        decision_taken_at_stage_i = h[i+1]
        policy = policy_dico[infoset]
        if i in [0,1]:
            policy_reshaped = policy
        if i in [2,3]:
            n = int(np.sqrt(len(policy)))
            policy_reshaped = policy.reshape((n,n))
        ret *= policy_reshaped[decision_taken_at_stage_i]
    return ret/(n*n)

def get_policies_value(information_map,policy_dico,h):
    infosets = information_map(h)
    ret = [policy_dico[infoset] for infoset in infosets]
    return ret


def get_H_proba(n,m,policy_dico,information_map):
    return [eval_pushforward_probability(information_map,policy_dico,h) for h in get_all_states(n,m)]


def get_projection_onto_implementable_set(n,m,policy_dico,information_map,implementable_map,H_proba,H):
    dict_vectors = defaultdict(float)
    dict_weights = defaultdict(float)
    for h,h_proba in zip(H,H_proba):
        policies = get_policies_value(information_map,policy_dico,h)
        infosets = implementable_map(h)
        h_proba_smoothed = h_proba + smoothing_parameter
        for i,infoset in enumerate(infosets):
            infoset = infosets[i]
            dict_vectors[infoset] = dict_vectors[infoset] + h_proba_smoothed * policies[i]
            dict_weights[infoset] = dict_weights[infoset] + h_proba_smoothed
    ret = dict()
    for infoset in dict_vectors.keys():
        ret[infoset] = dict_vectors[infoset] / dict_weights[infoset]
    return ret

def get_counterfactual_reward(n,m,policy_dico,information_map,H_proba,H):
    dict_reward = defaultdict(float)
    dict_weights = defaultdict(float)
    for h,h_proba in zip(H,H_proba):
        infosets = information_map(h)
        r = reward(h)
        h_proba_smoothed = h_proba + smoothing_parameter
        for i,infoset in enumerate(infosets):
            decision= h[i+1]
            infoset = infosets[i]
            dict_reward[(infoset,decision)] =  dict_reward[(infoset,decision)]  + h_proba_smoothed * r
            dict_weights[(infoset,decision)] = dict_weights[(infoset,decision)] + h_proba_smoothed
    ret = dict()
    for k in dict_reward.keys():
        ret[k] = dict_reward[k] / dict_weights[k]
    return ret

def get_counterfactual_future_proximal_term(n,m,policy_dico,gamma,information_map,implementable_map,H_proba,H):
    dict_vectors = defaultdict(float)
    dict_weights = defaultdict(float)
    for h,h_proba in zip(H,H_proba):
        policies = get_policies_value(information_map,policy_dico,h)
        gamma_policies = get_policies_value(implementable_map,gamma,h)
        h_proba_smoothed = h_proba + smoothing_parameter
        infosets = information_map(h)
        for i,infoset in enumerate(infosets):
            decision= h[i+1]
            infoset = infosets[i]
            # Iterate over all future infosets in the same history
            dict_vectors[(infoset,decision)] = dict_vectors[(infoset,decision)] + 0
            for j in range(i+1, len(infosets)):
                # Compute the squared error between policy and gamma
                error = np.sum((policies[j] - gamma_policies[j])) ** 2
                dict_vectors[(infoset,decision)] = dict_vectors[(infoset,decision)] + h_proba_smoothed * error
            dict_weights[(infoset,decision)] = dict_weights[(infoset,decision)] + h_proba_smoothed

    ret = {k: dict_vectors[k] / dict_weights[k] for k in dict_vectors.keys()}
    return ret



def get_value(n,m,policy_dico,information_map):
    ret = 0
    for h in get_all_states(n,m):
        ret += eval_pushforward_probability(information_map,policy_dico,h) * reward(h)
    return ret

def step(n,
        m,
        relaxed_information_map,
         implementable_map,
         projector_map,
         no_regret_learners_dico,
         prox_factor,
         H,
         prox_factor_auto=False):
    H_proba = get_H_proba(n,m,get_policy_dico(no_regret_learners_dico),relaxed_information_map)
    policy_dico = get_policy_dico(no_regret_learners_dico)
    gamma = get_projection_onto_implementable_set(n,m,policy_dico,relaxed_information_map,implementable_map,H_proba,H)
    r = get_counterfactual_reward(n,m,policy_dico,relaxed_information_map,H_proba,H)
    k = 0 
    weighted_norm = get_weighted_norm(policy_dico,gamma,H,H_proba,relaxed_information_map,implementable_map)
    future_proximal_term_dico = get_counterfactual_future_proximal_term(n,m,policy_dico,gamma,relaxed_information_map,implementable_map,H_proba,H)
    if prox_factor_auto == True:
        l_p = get_value(n,m,policy_dico,relaxed_information_map)
        l_m = get_value(n,m,gamma,implementable_map)
        weighted_norm = get_weighted_norm(policy_dico,gamma,H,H_proba,relaxed_information_map,implementable_map)
        if weighted_norm == 0:
            prox_factor = 0
        elif l_p - l_m < 0:
            prox_factor = 0
        else:
            prox_factor = (l_p - l_m)/weighted_norm

    for infoset,learner in no_regret_learners_dico.items():
        decision_set = learner.decision_set
        game_counterfactual_payoff_vector = np.array([r[(infoset,decision)] for decision in decision_set])
        projected_information_set = projector_map(infoset)
        proximal_term_vector = (policy_dico[infoset] - gamma[projected_information_set])
        future_proximal_term = np.array([future_proximal_term_dico[(infoset,decision)] for decision in decision_set])
        modified_payoff_vector = game_counterfactual_payoff_vector - 2*prox_factor*proximal_term_vector - prox_factor*future_proximal_term
        learner.update(modified_payoff_vector)
        k+=1
    gamma = get_projection_onto_implementable_set(n,m,policy_dico,relaxed_information_map,implementable_map,H_proba,H)
    return weighted_norm, gamma, prox_factor


def get_weighted_norm(policy_dico,gamma,H,H_proba,relaxed_information_map,implementable_map):
    ret = 0
    for h,h_proba in zip(H,H_proba):
        policies = get_policies_value(relaxed_information_map,policy_dico,h)
        gamma_policies = get_policies_value(implementable_map,gamma,h)
        for i in range(len(policies)):
            ret += h_proba * np.sum((policies[i] - gamma_policies[i])**2)
    return ret




==> anc/information_maps.py <==


def classic_information_map(h):
    omega = h[0]
    first_message = h[1]
    second_message = h[2]
    first_trade_request = h[3]
    second_trade_request = h[4]
    x1 = (omega[0],)
    x2 = (omega[1],)
    x3 = (omega[0],second_message)
    x4 = (omega[1],first_message)
    return (x1,x2,x3,x4)

def projection_classic(info_set):
    return info_set

def cheated_information_map(h):
    omega = h[0]
    first_message = h[1]
    second_message = h[2]
    first_trade_request = h[3]
    second_trade_request = h[4]
    x1 = (omega[0],omega[1])
    x2 = (omega[1],omega[0])
    x3 = (omega[0],omega[1],first_message,second_message)
    x4 = (omega[1],omega[0],second_message,first_message)
    return (x1,x2,x3,x4)


def true_information_map_for_cheated(h):
    omega = h[0]
    first_message = h[1]
    second_message = h[2]
    first_trade_request = h[3]
    second_trade_request = h[4]
    x1 = (omega[0])
    x2 = (omega[1])
    x3 = (omega[0],second_message)
    x4 = (omega[1],first_message)
    return (x1,x2,x3,x4)

def projection_cheated(info_set):
    if len(info_set) == 2:
        return (info_set[0])
    if len(info_set) == 4:
        return (info_set[0],info_set[3])

def true_information_map_for_perfect_recall(h):
    omega = h[0]
    first_message = h[1]
    second_message = h[2]
    first_trade_request = h[3]
    second_trade_request = h[4]
    x1 = (omega[0],)
    x2 = (omega[1],)
    x3 = (omega[0],first_message,second_message)
    x4 = (omega[1],second_message,first_message)
    return (x1,x2,x3,x4)

def perfect_recall_information_map(h):
    omega = h[0]
    first_message = h[1]
    second_message = h[2]
    first_trade_request = h[3]
    second_trade_request = h[4]
    x1 = (omega[0],)
    x2 = (omega[0],omega[1],first_message)
    x3 = (omega[0],omega[1],first_message,second_message)
    x4 = (omega[0],omega[1],first_message,second_message,first_trade_request[0],first_trade_request[1])
    return (x1,x2,x3,x4)

def projection_perfect_recall(info_set):
    if len(info_set) == 1:
        return info_set
    if len(info_set) == 3:
        return (info_set[1],)
    if len(info_set) == 4:
        return (info_set[0],info_set[2],info_set[3])
    if len(info_set) == 6:
        return (info_set[1],info_set[3],info_set[2])




==> anc/learn.py <==
import numpy as np
from helpers import *
from information_maps import *
from matplotlib import pyplot as plt



def learn(n,m,prox_factor_function,seed,information_map,implementable_map,projector_map,verbose=False,n_steps = 100,learning_rate=1,prox_factor_auto=False):
    no_regret_learners_dico = initialize_noregret_learners(n,m,information_map,seed,learning_rate=learning_rate)
    policy_dico = get_policy_dico(no_regret_learners_dico)
    H = list(get_all_states(n,m))
    distance_list = []
    r_sup_list = []
    r_inf_list = []
    prox_factor_list = []
    prox_factor = None
    for i in range(n_steps):
        prox_factor = prox_factor_function(i)
        policy_dico = get_policy_dico(no_regret_learners_dico)
        distance,gamma,prox_factor = step(n,
            m,
            information_map,
            implementable_map,
            projector_map,
            no_regret_learners_dico,
            prox_factor,H,prox_factor_auto=prox_factor_auto)
        policy_dico = get_policy_dico(no_regret_learners_dico)
        r_sup = get_value(n,m,policy_dico,information_map)
        r_inf = get_value(n,m,gamma,implementable_map)
        distance_list.append(distance)
        r_sup_list.append(r_sup)
        r_inf_list.append(r_inf)
        prox_factor_list.append(prox_factor)
        if verbose:
            print(f"step {i}: distance = {distance}, r_sup = {r_sup}, r_inf = {r_inf}")

    distance_list = np.array(distance_list)
    return distance_list,r_sup_list,r_inf_list,prox_factor_list,gamma



==> anc/requirements.txt <==
appnope==0.1.4
asttokens==2.4.1
comm==0.2.2
debugpy==1.8.1
decorator==5.1.1
executing==2.0.1
ipykernel==6.29.4
ipython==8.24.0
jedi==0.19.1
jupyter_client==8.6.1
jupyter_core==5.7.2
llvmlite==0.42.0
matplotlib-inline==0.1.7
nest-asyncio==1.6.0
numba==0.59.1
numpy==1.26.4
packaging==24.0
parso==0.8.4
pexpect==4.9.0
platformdirs==4.2.1
prompt-toolkit==3.0.43
psutil==5.9.8
ptyprocess==0.7.0
pure-eval==0.2.2
Pygments==2.17.2
python-dateutil==2.9.0.post0
pyzmq==26.0.3
six==1.16.0
stack-data==0.6.3
tornado==6.4
traitlets==5.14.3
wcwidth==0.2.13

